InfiFusion: A Unified Framework for Enhanced Cross-Model Reasoning via LLM Fusion

We introduce InfiFusion, an efficient training pipeline designed to integrate multiple domain-specialized Large Language Models (LLMs) into a single pivot model, effectively harnessing the strengths of each source model. Traditional fusion methods either merge model parameters directly or rely on knowledge distillation with rigid assumptions, limiting their flexibility and efficiency. InfiFusion overcomes these limitations by enhancing Universal Logit Distillation (ULD) with Top-K selection and Logits Standardization. We propose two fusion strategies: Pairwise Fusion (InfiFusion$_p$), where each source model knowledge is distilled individually into the pivot model followed by merging and Unified Fusion (InfiFusion$_u$), where knowledge from all source models is distilled simultaneously into the pivot model. InfiFusion outperforms the state-of-the-art models, such as Qwen-2.5-14B-Instruct and Phi-4, across 11 widely applied benchmarks covering reasoning, coding, mathematics, and instruction-following tasks. Notably, InfiFusion achieves this superior performance while significantly reduces computational costs, completing full training with only 160 H800 GPU hours compared to the millions typically required for traditional LLM training.

==> gpu_hour_plot.py <==
import matplotlib.pyplot as plt

# 示例数据
models = ['InfiFusion', 'Phi4', 'Qwen', 'Mistral']
gpu_hours = [160, 1000000, 1800000, 1600000]

# 颜色选择
colors = ['skyblue', 'lightcoral', 'lightgreen', 'gold', 'lightsalmon', 'peachpuff']

# 创建条形图
plt.figure(figsize=(10, 6))
bars = plt.barh(models, gpu_hours, color=colors[-1], height=0.5)  # 选择第二种颜色

custom_color = (255/255, 99/255, 71/255) 

# 添加文本标注
for bar in bars:
    width = bar.get_width()
    # InfiFusion的数值放到条形外面
    if width == 160:
        plt.text(width + 50000, bar.get_y() + bar.get_height() / 2, f'{width:,}', va='center', ha='left', fontsize=14, color=custom_color)
    # 其他模型的数值放到条形内部
    else:
        plt.text(width / 2, bar.get_y() + bar.get_height() / 2, f'{width:,}', va='center', ha='center', fontsize=14, color=custom_color)

# 设置轴标签和标题
plt.xlabel('GPU Hours', fontsize=16, labelpad=5)  # 增加labelpad来调整x轴标签位置
plt.ylabel('Models', fontsize=16, labelpad=-10)    # 增加labelpad来调整y轴标签位置
plt.title('GPU Hours of Training Models', fontsize=18)

# 去除标题下方的黑线和右侧的黑线
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)

# 调整x轴范围，使最小的条形也能清晰显示
plt.xlim(0, max(gpu_hours) * 1.1)

# 修改x轴的数字格式，将1e6显示为M
plt.xticks([0, 500000, 1000000, 1500000, 2000000], ['0', '500K', '1M', '1.5M', '2M'], fontsize=14)

# 增大y轴数字字体
plt.yticks(fontsize=14)
# 修改y轴刻度的位置
plt.subplots_adjust(left=0.2, right=0.8)

# 显示图形
plt.show()


==> plot.py <==
import matplotlib.pyplot as plt
import numpy as np

# 定义数据和维度的最大最小范围
categories = ["BBH", "MMLU", "IFEVal", "ARC-C", "MBPP+", "HumanEval", "DROP", "Hellaswag", "TheoremQA", "GSM8K", "MATH"]

N = len(categories)
models = {
    # "Llama3.1-8B (pivot)": [0.04, 56.25, 7.88, 27.44],
    # "Llama3.1-8B + OpenMath2": [58.84, 65.13, 8.84, 12.19],
    # "Llama3.1-8B + SFT": [64.69, 71.87, 32.88, 54.27],
    # "Llama3.1-8B + OpenMath2 (EP1)": [63.06, 73.16, 30.00, 46.34],
    # "Llama3.1-8B + OpenMath2 (EP2)": [63.59, 76.50, 33.38, 45.12],
    # # "Llama3.1-8B + OpenMath2 (EP2)": [62.69, 68.76, 26.02, 46.95],
    # "Llama3.1-8B + OpenMath2 (EP3)": [64.25, 76.57 ,34.00, 50.00],
    # "Llama3.1-8B + OpenMath2 (EP4)": [63.93, 78.24, 34.68 ,53.05],
    # "Llama3.1-8B + OpenMath2 (EP5)": [63.67, 78.54, 35.32, 51.21],
    # "Pairewise KD + TA": [64.26, 77.94, 34.56, 56.71],
    # "Pairewise KD + SCE": [64.18, 78.01, 33.88, 56.71],
    # "Llama3.1-8B + SFT (lr=1e-5)": [60.77, 63.53, 8.84, 15.85],
    # "Llama3.1-8B + SFT (lr=1e-4)" : [27.17, 3.26, 2.4, 1.22]
    # "Deepseekcoder V2": [62.22, 62.62, 62.83, 71.53, 72.4, 75.00, 74.63, 68.01, 19.88, 85.06, 60.20],
    # "Llama3.1-8B Instruct": [67.78, 69.50, 85.13, 81.69, 59.40, 68.29, 82.34, 73.84, 32.38, 79.78, 49.04],
    "Phi4 (Pivot)": [65.9, 81.38, 76.5, 86.78, 64.29, 82.93, 88.49, 85.57, 36.12, 86.88, 74.10],
    "Qwen2.5-14B-Instruct": [72.70,79.38,86.33,88.81,69.04,79.88,85.50,86.55,19.50,90.14,74.32],
    "Qwen2.5-Coder-14B": [71.07, 73.84, 76.62, 87.12, 72.75, 89.63, 84.49, 81.08, 30.88, 88.25, 70.24],
    "Mistral": [81.67, 78.92, 83.21, 85.08, 69.20, 79.27, 86.68, 86.71, 40.38, 92.72, 69.48],
    # "InfiFusion": [76.58,79.25 ,82.85 ,90.51,73.80,84.76 ,85.65 ,88.97 ,32.88 ,86.58,71.56], # for qwen-instruct
    "InfiFusion": [83.44,80.18,79.50,92.88 ,73.02,82.93 ,88.71,87.38,45.75 ,90.45,74.92], # for phi4
    # "Fusion-Qwen2.5-Coder-14B": [76.58, 79.25, 82.85, 90.51, 73.80, 84.76, 85.65, 88.97, 32.88, 86.58, 71.56],
    # "Qwen2.5-14B-Instruct": [79.06, 79.16, 78.42, 91.19, 67.2, 83.54, 83.80, 88.36, 35.25, 87.26, 70.14], 
    # "Fusion-Qwen2.5-14B": [81.57, 79.75, 79.98, 92.20, 70.40, 83.54, 89.01, 87.45, 45.00, 89.84,73.84],
    # "Fusion-Qwen2.5-Coder-14B": [82.30, 79.90, 79.14, 92.20, 71.00, 85.37, 88.84, 87.53, 43.75, 91.28, 74.34],
}
# 为4个维度设置合理范围，这里简单统一用0-100
print("You\'d better change the range manually...")
ranges = [(20,100), (20, 100), (20, 100), (20, 100), (20, 100), (20, 100), (20, 100), (20, 100), (0, 70), (20, 100), (20, 100)]

# 角度计算
angles = np.linspace(0, 2 * np.pi, N, endpoint=False).tolist()
angles += angles[:1]  # 闭合图形



colors = [
    
    (0.0, 0.0, 1.0),   # 蓝色 (Blue)
    (0.0, 1.0, 0.0),   # 绿色 (Green)
    # (1.0, 1.0, 0.0),   # 黄色 (Yellow)
    (0.0, 0.0, 0.0),    # 黑色 (Black)
    # (1.0, 0.5, 0.0),   # 橙色 (Orange)
    (0.5, 0.0, 0.5),  # 紫色
    (1.0, 0.0, 0.0),   # 红色 (Red)
]



# 数据归一化函数，将数据缩放到 [0, 1] 范围
def normalize(value, min_value, max_value):
    return (value - min_value) / (max_value - min_value)

# 创建图形
fig, ax = plt.subplots(figsize=(8, 8), subplot_kw=dict(polar=True))
np.random.seed(123)
# 绘制每个模型的雷达图
c=0
for model_name, scores in models.items():
    
    # normalized_scores = [normalize(score, , ) for i, score in enumerate(scores)]
    normalized_scores = [normalize(score, ranges[i][0], ranges[i][1]) for i, score in enumerate(scores)]
    normalized_scores += normalized_scores[:1]  # 闭合图形
    
    # 随机生成颜色
    # color = np.random.rand(3)
    color = colors[c]
    c=c+1

    # 绘制线和填充
    ax.plot(angles, normalized_scores, linewidth=1, linestyle='solid', label=model_name, color=color)
    ax.fill(angles, normalized_scores, alpha=0.1, color=color)

    # 在每个点标注分数
    for i, score in enumerate(scores):
        angle = angles[i]
        # 在极坐标中设置文本位置时，使用极坐标系的参数：theta为角度，r为半径
        # 在雷达图上文本稍微放在该点外一点的位置
        # ax.text(angle, normalized_scores[i] + 0.05, f'{score}', ha='center', va='center', fontsize=8)

# 设置分类标签
ax.set_xticks(angles[:-1])
ax.set_xticklabels(categories)

# # 隐藏径向刻度和网格线
# ax.yaxis.set_visible(False)  # 隐藏径向刻度
# ax.set_ylim(0, 1)


ax.set_yticks([0.25, 0.5, 0.75, 1.0])
ax.set_yticklabels(["0.25", "0.5", "0.75", "1.0"], color="gray", size=8)
# ax.set_xticks(angles[:-1])
# ax.set_xticklabels(labels, fontsize=10)

# 添加图例
# Add the legend with horizontal alignment and multiple lines
# Add the legend with a frame
ax.legend(loc='upper center', bbox_to_anchor=(0.05, 1.14), ncol=1, frameon=True, fontsize=9, borderpad=0.9, edgecolor='purple', facecolor='white')

# ax.legend(loc='upper center', bbox_to_anchor=(0.14, 1.14), ncol=1, frameon=False)

# ax.legend(loc='upper right', bbox_to_anchor=(1.1, 1.1))

# 保存图片
plt.savefig("pivot_qwen_fusion_phi4.pdf", dpi=300)
plt.show()



